Ehrhart theory on periodic graphs

The purpose of this paper is to extend the scope of the Ehrhart theory to periodic graphs. We give sufficient conditions for the growth sequences of periodic graphs to be a quasi-polynomial and to satisfy the reciprocity laws. Furthermore, we apply our theory to determine the growth series in several new examples.

==> fig/geogebra_javascript.js <==
function ggbOnInit() {}
